Discrete-Time Implementation of Explicit Reference Governor

Explicit reference governor (ERG) is an add-on unit that provides constraint handling capability to pre-stabilized systems. The main idea behind ERG is to manipulate the derivative of the applied reference in continuous time such that the satisfaction of state and input constraints is guaranteed at all times. However, ERG should be practically implemented in discrete-time. This paper studies the discrete-time implementation of ERG, and provides conditions under which the feasibility and convergence properties of the ERG framework are maintained when the updates of the applied reference are performed in discrete time. The proposed approach is validated via extensive simulation and experimental studies.

==> MATLAB/DoubleIntegrator_kappa2.m <==
% close all
% clear all
% clc
% 


%  state space model 

A=[0 1;0 0];




B=[0;1];


Q = diag([10, 1]);  %  higher importance to position tracking
R = eye(1);  % equal importance to all control inputs



% [K,S,P] = lqr(A,B,Q,R,0);
% 
% A_bar=A-B*K;

K=[10 0.5];
A_bar=A-B*K;

I = eye(size(A_bar,2)); % pos.def matrix
% A_bar' * P + P * A_bar + I = 0
P = lyap(A_bar, 2*I);%!!
Pw=P;


G=-inv(B'*B)*B'*(A-B*K)*[1;0];

X(:,1)=X0;% the initial states, change to rand


% the initial guess for the applied reference
v(:,1)=[X(1,1)];% the same as the initial position

%target location
goal_pt=[1.1];




mu=norm(-inv(A-B*K)*B*G);

c=[-1;0]; % 0.8-cp>=0, y<=0.8
d=1;


zeta=0.045;% the distance from the constraaint for which the repulsive force effect begins
delta=0.04; % the distance from the constraint from where the tightned constraint exists, and the repulsive force ...
% factor becomes equal to 1 

% Pw=sdpvar(6,6,'symmetric');
smoothing_factor=0.01; 

lambda=10; % smoothing factor 2

dt = 0.001;    % Time step (seconds)

time = 0:dt:50; %simulation time


count=1; %defined for the computation of the applied reference every 0.083 sec
dt_v=0.1; % update the applied reference every dt_v sec

% Simulation Loop
for i = 1:length(time)
    % calculate error

    Xv(:,i)=[v(1,count); 0];


    


    if rem(time(i),dt_v)==0 % the applied reference update every 0.083 sec

     

    gamma=((c'*Xv(:,i)+d)^2)/(c'*inv(Pw)*c);

    Lyapunov=double((X(:,i)-Xv(:,i))'*Pw*(X(:,i)-Xv(:,i)));

    % DSM=max(gamma-Lyapunov,0);

    DSM=max(gamma-Lyapunov,0);

    rho_a=(goal_pt-v(1,count))/max(norm(goal_pt-v(1,count)),smoothing_factor);

    rho_r= max(0, (zeta - c' * Xv(:,i) - d) / (zeta - delta)) * c(1) / norm(c(1));


    Attraction_Field=rho_a+rho_r;

    g=DSM*Attraction_Field;
    
    vartheta=c'*Xv(:,i)+d-delta; % the distance of the current equilibruim point from the virtual constraint
    
    %% Mu'taz Method
    % kappa=vartheta/(mu*dt_v*max(norm(g),lambda)); %dynamic kappa

    %% Other
    kappa=2;

 

    vdot=kappa*g;

    v(:,count+1)=v(:,count)+vdot*dt_v; % the applied reference update

    count=count+1;
    end


    % G=(-(A-B*K)\B)*Xv(1:3,i)\v(:,i);
    % G=1;

    u(:,i)=-K*X(:,i)+G*v(1,count);
    % Update State Using State Space Model
    x_dot(:,i) = A * X(:,i) + B * u(:,i);
    X(:,i+1) = X(:,i) + x_dot(:,i) * dt;



end


flag1=0;
for i=1:size(X,2)
if X(1,i)>1
flag1=1;
end
end

flag2=0;
for i=1:size(v,2)
if v(1,i)>0.96
flag2=1;
end
end



performance1=0;
for i=1:size(v,2)
performance1=performance1+norm(v(:,i)-[goal_pt;0]);
end

performance2=0;
for i=1:size(X,2)
performance2=performance2+norm(X(:,i)-[goal_pt;0]);
end



==> MATLAB/DoubleIntegrator_kappa5.m <==
% close all
% clear all
% clc
% 


%  state space model 

A=[0 1;0 0];




B=[0;1];


Q = diag([10, 1]);  %  higher importance to position tracking
R = eye(1);  % equal importance to all control inputs



% [K,S,P] = lqr(A,B,Q,R,0);
% 
% A_bar=A-B*K;

K=[10 0.5];
A_bar=A-B*K;

I = eye(size(A_bar,2)); % pos.def matrix
% A_bar' * P + P * A_bar + I = 0
P = lyap(A_bar, 2*I);%!!
Pw=P;


G=-inv(B'*B)*B'*(A-B*K)*[1;0];


X(:,1)=X0;% the initial states, change to rand


% the initial guess for the applied reference
v(:,1)=[X(1,1)];% the same as the initial position

%target location
goal_pt=[1.1];




mu=norm(-inv(A-B*K)*B*G);

c=[-1;0]; % 0.8-cp>=0, y<=0.8
d=1;


zeta=0.045;% the distance from the constraaint for which the repulsive force effect begins
delta=0.04; % the distance from the constraint from where the tightned constraint exists, and the repulsive force ...
% factor becomes equal to 1 

% Pw=sdpvar(6,6,'symmetric');
smoothing_factor=0.01; 

lambda=10; % smoothing factor 2

dt = 0.001;    % Time step (seconds)

time = 0:dt:50; %simulation time


count=1; %defined for the computation of the applied reference every 0.083 sec
dt_v=0.1; % update the applied reference every dt_v sec

% Simulation Loop
for i = 1:length(time)
    % calculate error

    Xv(:,i)=[v(1,count); 0];


    


    if rem(time(i),dt_v)==0 % the applied reference update every 0.083 sec

     

    gamma=((c'*Xv(:,i)+d)^2)/(c'*inv(Pw)*c);

    Lyapunov=double((X(:,i)-Xv(:,i))'*Pw*(X(:,i)-Xv(:,i)));

    % DSM=max(gamma-Lyapunov,0);

    DSM=max(gamma-Lyapunov,0);

    rho_a=(goal_pt-v(1,count))/max(norm(goal_pt-v(1,count)),smoothing_factor);

    rho_r= max(0, (zeta - c' * Xv(:,i) - d) / (zeta - delta)) * c(1) / norm(c(1));


    Attraction_Field=rho_a+rho_r;

    g=DSM*Attraction_Field;
    
    vartheta=c'*Xv(:,i)+d-delta; % the distance of the current equilibruim point from the virtual constraint
    
    %% Mu'taz Method
    % kappa=vartheta/(mu*dt_v*max(norm(g),lambda)); %dynamic kappa

    %% Other
    kappa=5;

 

    vdot=kappa*g;

    v(:,count+1)=v(:,count)+vdot*dt_v; % the applied reference update

    count=count+1;
    end


    % G=(-(A-B*K)\B)*Xv(1:3,i)\v(:,i);
    % G=1;

    u(:,i)=-K*X(:,i)+G*v(1,count);
    % Update State Using State Space Model
    x_dot(:,i) = A * X(:,i) + B * u(:,i);
    X(:,i+1) = X(:,i) + x_dot(:,i) * dt;



end


flag1=0;
for i=1:size(X,2)
if X(1,i)>1
flag1=1;
end
end

flag2=0;
for i=1:size(v,2)
if v(1,i)>0.96
flag2=1;
end
end



performance1=0;
for i=1:size(v,2)
performance1=performance1+norm(v(:,i)-[goal_pt;0]);
end

performance2=0;
for i=1:size(X,2)
performance2=performance2+norm(X(:,i)-[goal_pt;0]);
end


==> MATLAB/DoubleIntegrator_kappa8.m <==
% close all
% clear all
% clc
% 


%  state space model 

A=[0 1;0 0];




B=[0;1];


Q = diag([10, 1]);  %  higher importance to position tracking
R = eye(1);  % equal importance to all control inputs



% [K,S,P] = lqr(A,B,Q,R,0);
% 
% A_bar=A-B*K;

K=[10 0.5];
A_bar=A-B*K;

I = eye(size(A_bar,2)); % pos.def matrix
% A_bar' * P + P * A_bar + I = 0
P = lyap(A_bar, 2*I);%!!
Pw=P;


G=-inv(B'*B)*B'*(A-B*K)*[1;0];


X(:,1)=X0;% the initial states, change to rand


% the initial guess for the applied reference
v(:,1)=[X(1,1)];% the same as the initial position

%target location
goal_pt=[1.1];




mu=norm(-inv(A-B*K)*B*G);

c=[-1;0]; % 0.8-cp>=0, y<=0.8
d=1;


zeta=0.045;% the distance from the constraaint for which the repulsive force effect begins
delta=0.04; % the distance from the constraint from where the tightned constraint exists, and the repulsive force ...
% factor becomes equal to 1 

% Pw=sdpvar(6,6,'symmetric');
smoothing_factor=0.01; 

lambda=10; % smoothing factor 2

dt = 0.001;    % Time step (seconds)

time = 0:dt:50; %simulation time


count=1; %defined for the computation of the applied reference every 0.083 sec
dt_v=0.1; % update the applied reference every dt_v sec

% Simulation Loop
for i = 1:length(time)
    % calculate error

    Xv(:,i)=[v(1,count); 0];


    


    if rem(time(i),dt_v)==0 % the applied reference update every 0.083 sec

     

    gamma=((c'*Xv(:,i)+d)^2)/(c'*inv(Pw)*c);

    Lyapunov=double((X(:,i)-Xv(:,i))'*Pw*(X(:,i)-Xv(:,i)));

    % DSM=max(gamma-Lyapunov,0);

    DSM=max(gamma-Lyapunov,0);

    rho_a=(goal_pt-v(1,count))/max(norm(goal_pt-v(1,count)),smoothing_factor);

    rho_r= max(0, (zeta - c' * Xv(:,i) - d) / (zeta - delta)) * c(1) / norm(c(1));


    Attraction_Field=rho_a+rho_r;

    g=DSM*Attraction_Field;
    
    vartheta=c'*Xv(:,i)+d-delta; % the distance of the current equilibruim point from the virtual constraint
    
    %% Mu'taz Method
    % kappa=vartheta/(mu*dt_v*max(norm(g),lambda)); %dynamic kappa

    %% Other
    kappa=8;

 

    vdot=kappa*g;

    v(:,count+1)=v(:,count)+vdot*dt_v; % the applied reference update

    count=count+1;
    end


    % G=(-(A-B*K)\B)*Xv(1:3,i)\v(:,i);
    % G=1;

    u(:,i)=-K*X(:,i)+G*v(1,count);
    % Update State Using State Space Model
    x_dot(:,i) = A * X(:,i) + B * u(:,i);
    X(:,i+1) = X(:,i) + x_dot(:,i) * dt;



end


flag1=0;
for i=1:size(X,2)
if X(1,i)>1
flag1=1;
end
end

flag2=0;
for i=1:size(v,2)
if v(1,i)>0.96
flag2=1;
end
end



performance1=0;
for i=1:size(v,2)
performance1=performance1+norm(v(:,i)-[goal_pt;0]);
end

performance2=0;
for i=1:size(X,2)
performance2=performance2+norm(X(:,i)-[goal_pt;0]);
end


==> MATLAB/ExtensiveRun.m <==
clear all
close all
clc

NumberofRun=20000;

Violation1=zeros(2,NumberofRun);
Violation2=zeros(2,NumberofRun);
Violation3=zeros(2,NumberofRun);
% Violation4=zeros(2,NumberofRun);
PIndex1=zeros(1,NumberofRun);
PIndex2=zeros(1,NumberofRun);
PIndex3=zeros(1,NumberofRun);
% PIndex4=zeros(1,NumberofRun);


for iter=1:NumberofRun
    X0=[-1+(0.95+1)*rand;0];
    DoubleIntegrator_kappa2
    Violation1(1,iter)=flag1;
    Violation1(2,iter)=flag2;
    PIndex1(1,iter)=performance1;
    PIndex1(2,iter)=performance2;
    DoubleIntegrator_kappa5
    Violation2(1,iter)=flag1;
    Violation2(2,iter)=flag2;
    PIndex2(1,iter)=performance1;
    PIndex2(2,iter)=performance2;
    DoubleIntegrator_kappa8
    Violation3(1,iter)=flag1;
    Violation3(2,iter)=flag2;
    PIndex3(1,iter)=performance1;
    PIndex3(2,iter)=performance2;
%     discrete_time_implementation_ours
%     Violation4(1,iter)=flag1;
%     Violation4(2,iter)=flag2;
%     PIndex4(1,iter)=performance1;
%     PIndex4(2,iter)=performance2;
end

save('Results.mat','iter','Violation1','Violation2','Violation3','PIndex1','PIndex2','PIndex3')


==> MATLAB/discrete_time_implementation_ours.m <==
% close all
% clear all
% clc
% 


%  state space model 

A=[0 1;0 0];




B=[0;1];



K=[10 0.5];
A_bar=A-B*K;

I = eye(size(A_bar,2)); % pos.def matrix
% A_bar' * P + P * A_bar + I = 0
P = lyap(A_bar, 2*I);% $$$$$$$
Pw=P; 

m_1=min(eig(P));
m_2=max(eig(P));


G=-inv(B'*B)*B'*(A-B*K)*[1;0];


X1(:,1)=X0;% the initial states


% the initial guess for the applied reference
v0=[X1(1,1)];% the same as the initial position 
%target location
goal_pt=[1.1];




mu=norm(-inv(A-B*K)*B*G);

c=[-1;0]; % d-cp>=0, x<=d
d=1;


zeta=0.045;% the distance from the constraint for which the repulsive force effect begins
delta=0.04; % the distance from the constraint from where the tightned constraint exists, and the repulsive force ...
% factor becomes equal to 1 


smoothing_factor=0.01; 

lambda=0.01; % smoothing factor 2

dt = 0.0001;    % Time step (seconds)

time = 0:dt:50; %simulation time


count=1; %defined for the computation of the applied reference every dt_v sec
dt_v=0.1; % update the applied reference every dt_v sec

% Simulation Loop
for i = 1:length(time)
    % calculate error

  


    % v_plot(:,i)=v(:,count); %to plot v vs time



    if rem(time(i),dt_v)==0 % the applied reference update every dt_v sec

    if i==1
        gamma=((c'*[v0;0]+d)^2)/(c'*inv(Pw)*c);
        DSM=max(gamma,0); 
        rho_a=(goal_pt-v0)/max(norm(goal_pt-v0),smoothing_factor);
        rho_r= max(0, (zeta - c' *[v0;0]- d) / (zeta - delta)) * c(1) / norm(c(1));
        Attraction_Field=rho_a+rho_r;
        g=DSM*Attraction_Field;
        vartheta=c'*[v0;0]+d-delta; % the distance of the current equilibruim point from the virtual constraint
        kappa(i)=(sqrt(m_1)/(sqrt(m_1)+sqrt(m_2)))*vartheta/(mu*dt_v*max(norm(g),lambda)); %dynamic kappa
       vdot=kappa(i)*g;
       v1(:,i)=v0+vdot*dt_v; % the applied reference update
       u(:,i)=-K*X1(:,i)+G*v1(i);
    else
         gamma=((c'*[v1(i-1);0]+d)^2)/(c'*inv(Pw)*c);

        Lyapunov=double((X1(:,i)-[v1(i-1);0])'*Pw*(X1(:,i)-[v1(i-1);0]));
        DSM=max(gamma-Lyapunov,0);
        rho_a=(goal_pt-v1(i-1))/max(norm(goal_pt-v1(i-1)),smoothing_factor);

    rho_r= max(0, (zeta - c' * [v1(i-1);0] - d) / (zeta - delta)) * c(1) / norm(c(1));



    Attraction_Field=rho_a+rho_r;

    g=DSM*Attraction_Field;
    
    vartheta=c'*[v1(i-1);0]+d-delta;
    kappa(i)=max(((sqrt(m_1)/(sqrt(m_1)+sqrt(m_2)))*vartheta-(sqrt(m_2)/(sqrt(m_1)+sqrt(m_2)))*(norm(X1(:,i)-[v1(i-1);0])))/(mu*dt_v*max(norm(g),lambda)),0); %dynamic kappa

    vdot=kappa(i)*g;

    v1(i)=v1(i-1)+vdot*dt_v; % the applied reference update
     u(:,i)=-K*X1(:,i)+G*v1(i);
    end
    
    else
        v1(i)=v1(i-1);
        kappa(i)=kappa(i-1);
        u(:,i)=-K*X1(:,i)+G*v1(i);

    end
    % Update State Using State Space Model
    x_dot(:,i) = A * X1(:,i) + B * u(:,i);
    X1(:,i+1) = X1(:,i) + x_dot(:,i) * dt;



end


flag1=0;
for i=1:size(X1,2)
if X1(1,i)>1
flag1=1;
end
end

flag2=0;
for i=1:size(v1,2)
if v1(1,i)>0.96
flag2=1;
end
end



performance1=0;
for i=1:size(v1,2)
performance1=performance1+norm(v1(:,i)-[goal_pt;0]);
end

performance2=0;
for i=1:size(X1,2)
performance2=performance2+norm(X1(:,i)-[goal_pt;0]);
end



% 
% v1=[v0,v1(1:end-1)];
% plot(time,X1(1,1:end-1), 'LineWidth', 1)
% hold on 
% plot(time,v1, 'LineWidth', 1)
% plot(time,kappa)
